Krotov: A Python implementation of Krotov's method for quantum optimal control

We present a new open-source Python package, krotov, implementing the quantum optimal control method of that name. It allows to determine time-dependent external fields for a wide range of quantum control problems, including state-to-state transfer, quantum gate implementation and optimization towards an arbitrary perfect entangler. Krotov's method compares to other gradient-based optimization methods such as gradient-ascent and guarantees monotonic convergence for approximately time-continuous control fields. The user-friendly interface allows for combination with other Python packages, and thus high-level customization. The package is being developed at https://github.com/qucontrol/krotov

==> examples/ensemble.py <==
import qutip
import krotov


def hamiltonian(omega=1.0, ampl0=0.2):
    """Two-level-system Hamiltonian

    Args:
        omega (float): energy separation of the qubit levels
        ampl0 (float): constant amplitude of the driving field
    """
    H0 = -0.5 * omega * qutip.operators.sigmaz()
    H1 = qutip.operators.sigmax()

    def guess_control(t, args):
        return ampl0 * krotov.shapes.flattop(
            t, t_start=0, t_stop=5, t_rise=0.3, func="sinsq"
        )

    return [H0, [H1, guess_control]]


def L(omega, delta):
    """Two-level-system Liouvillian

    Args:
        omega (float): energy separation of the qubit levels
        delta (float): factor in front of the default amplitude (0.2)
    """
    A = qutip.operators.sigmam()
    H = hamiltonian(omega, ampl0=delta*0.2)
    return krotov.objectives.liouvillian(H, c_ops=[A])


omega_vals = [0.9, 0.95, 1.05, 1.1]
delta_vals = [0.9, 0.95, 1.05, 1.1]


###############################################################################
from math import pi  # standard library
objectives = krotov.gate_objectives(
    basis_states=[
        qutip.ket(l) for l in ['00', '01', '10', '11']
    ],
    gate=qutip.gates.cphase(pi),
    H=L(omega=1, delta=0),
    liouville_states_set='3states',
    weights=[0, 1, 1]
)
###############################################################################
import itertools  # standard library
ensemble_liouvillians = [
    L(omega, delta)
    for (omega, delta)
    in itertools.product(omega_vals, delta_vals)
]
objectives = krotov.objectives.ensemble_objectives(
    objectives, ensemble_liouvillians
)
###############################################################################

krotov.objectives.Objective.str_use_unicode = False
print(objectives)


==> examples/quantum_gate_hilbert.py <==
import qutip
import krotov


def hamiltonian(omega=1.0, ampl0=0.2):
    """Two-level-system Hamiltonian

    Args:
        omega (float): energy separation of the qubit levels
        ampl0 (float): constant amplitude of the driving field
    """
    H0 = -0.5 * omega * qutip.operators.sigmaz()
    H1 = qutip.operators.sigmax()

    def guess_control(t, args):
        return ampl0 * krotov.shapes.flattop(
            t, t_start=0, t_stop=5, t_rise=0.3, func="sinsq"
        )

    return [H0, [H1, guess_control]]


H = hamiltonian()

###############################################################################
objectives = krotov.gate_objectives(
    basis_states=[qutip.ket('0'), qutip.ket('1')],
    gate=qutip.operators.sigmax(),
    H=H,
)
###############################################################################

krotov.objectives.Objective.str_use_unicode = False
print(objectives)


==> examples/quantum_gate_liouville.py <==
import qutip
import krotov


def hamiltonian(omega=1.0, ampl0=0.2):
    """Two-level-system Hamiltonian

    Args:
        omega (float): energy separation of the qubit levels
        ampl0 (float): constant amplitude of the driving field
    """
    H0 = -0.5 * omega * qutip.operators.sigmaz()
    H1 = qutip.operators.sigmax()

    def guess_control(t, args):
        return ampl0 * krotov.shapes.flattop(
            t, t_start=0, t_stop=5, t_rise=0.3, func="sinsq"
        )

    return [H0, [H1, guess_control]]


A = qutip.operators.sigmam()
H = hamiltonian()
L = krotov.objectives.liouvillian(H, c_ops=[A])

###############################################################################
objectives = krotov.gate_objectives(
    basis_states=[qutip.ket(l) for l in ['00', '01', '10', '11']],
    gate=qutip.gates.sqrtiswap(),
    H=L,  # Liouvillian super-operator (qutip.Qobj instance)
    liouville_states_set='3states',
    weights=[20, 1, 1],
)
###############################################################################

krotov.objectives.Objective.str_use_unicode = False
print(objectives)


==> examples/second_order.py <==
import functools

import numpy as np
import qutip
import weylchamber as wc  # pip install weylchamber
from weylchamber.coordinates import from_magic

import krotov


w1 = 1.1  # qubit 1 level splitting
w2 = 2.1  # qubit 2 level splitting
J = 0.2  # effective qubit coupling
u0 = 0.3  # initial driving strength
la = 1.1  # relative pulse coupling strength of second qubit
T = 25.0  # final time
nt = 250  # number of time steps

tlist = np.linspace(0, T, nt)


def eps0(t, args):
    return u0 * krotov.shapes.flattop(
        t, t_start=0, t_stop=T, t_rise=(T / 20), t_fall=(T / 20), func='sinsq'
    )


def hamiltonian(w1=w1, w2=w2, J=J, la=la, u0=u0):
    """Two qubit Hamiltonian

    Args:
        w1 (float): energy separation of the first qubit levels
        w2 (float): energy separation of the second qubit levels
        J (float): effective coupling between both qubits
        la (float): factor that pulse coupling strength differs for second
            qubit
        u0 (float): constant amplitude of the driving field
    """
    # local qubit Hamiltonians
    Hq1 = 0.5 * w1 * np.diag([-1, 1])
    Hq2 = 0.5 * w2 * np.diag([-1, 1])

    # lift Hamiltonians to joint system operators
    H0 = np.kron(Hq1, np.identity(2)) + np.kron(np.identity(2), Hq2)

    # define the interaction Hamiltonian
    sig_x = np.array([[0, 1], [1, 0]])
    sig_y = np.array([[0, -1j], [1j, 0]])
    Hint = 2 * J * (np.kron(sig_x, sig_x) + np.kron(sig_y, sig_y))
    H0 = H0 + Hint

    # define the drive Hamiltonian
    H1 = np.kron(np.array([[0, 1], [1, 0]]), np.identity(2)) + la * np.kron(
        np.identity(2), np.array([[0, 1], [1, 0]])
    )

    # convert Hamiltonians to QuTiP objects
    H0 = qutip.Qobj(H0)
    H1 = qutip.Qobj(H1)

    return [H0, [H1, eps0]]


H = hamiltonian(w1=w1, w2=w2, J=J, la=la, u0=u0)

psi_00 = qutip.Qobj(np.kron(np.array([1, 0]), np.array([1, 0])))
psi_01 = qutip.Qobj(np.kron(np.array([1, 0]), np.array([0, 1])))
psi_10 = qutip.Qobj(np.kron(np.array([0, 1]), np.array([1, 0])))
psi_11 = qutip.Qobj(np.kron(np.array([0, 1]), np.array([0, 1])))

objectives = krotov.gate_objectives(
    basis_states=[psi_00, psi_01, psi_10, psi_11], gate="PE", H=H
)

chi_constructor = wc.perfect_entanglers.make_PE_krotov_chi_constructor(
    [psi_00, psi_01, psi_10, psi_11]
)


def S(t):
    """Shape function for the field update"""
    return krotov.shapes.flattop(
        t, t_start=0, t_stop=T, t_rise=T / 20, t_fall=T / 20, func='sinsq'
    )


pulse_options = {H[1][1]: dict(lambda_a=1.0e2, update_shape=S)}


def calculate_PE_val(**args):
    basis = [objectives[i].initial_state for i in [0, 1, 2, 3]]
    states = [args['fw_states_T'][i] for i in [0, 1, 2, 3]]
    U = wc.gates.gate(basis, states)
    c1, c2, c3 = wc.coordinates.c1c2c3(from_magic(U))
    g1, g2, g3 = wc.local_invariants.g1g2g3_from_c1c2c3(c1, c2, c3)
    conc = wc.perfect_entanglers.concurrence(c1, c2, c3)
    F_PE = wc.perfect_entanglers.F_PE(g1, g2, g3)
    print("    F_PE: %.2f\n    gate conc.: %.2f" % (F_PE, conc))
    return F_PE


# we don't really need this example to do the actual optimization, so we'll
# just stop after the first iteration, to make this run through quickly
krotov.optimize_pulses = functools.partial(krotov.optimize_pulses, iter_stop=1)

# fmt: off
###############################################################################
class sigma(krotov.second_order.Sigma):
    def __init__(self, A, epsA=0):
        self.A = A
        self.epsA = epsA

    def __call__(self, t):
        return -max(self.epsA, 2 * self.A + self.epsA)

    def refresh(
        self, forward_states, forward_states0,
        chi_states, chi_norms, optimized_pulses,
        guess_pulses, objectives, result,
    ):
        try:
            # info_vals contains values of PE functional
            Delta_J_T = (
                result.info_vals[-1][0] - result.info_vals[-2][0]
            )
        except IndexError:  # first iteration
            Delta_J_T = 0
        self.A = krotov.second_order.numerical_estimate_A(
            forward_states, forward_states0, chi_states,
            chi_norms, Delta_J_T
        )


oct_result = krotov.optimize_pulses(
    objectives,
    pulse_options=pulse_options,
    tlist=tlist,
    propagator=krotov.propagators.expm,
    chi_constructor=chi_constructor,  # from weylchamber package
    info_hook=calculate_PE_val,
    sigma=sigma(A=0.0),
)
###############################################################################
# fmt: on


==> examples/test_examples.py <==
"""Verify the example scripts."""

import re
import shutil
import subprocess
import sys
import tempfile
from contextlib import contextmanager
from pathlib import Path

import pytest

PYTHON = sys.executable


def get_examples():
    """Return a list of all .py/.out pairs in the current folder."""
    res = []
    for expected_output_file in Path(__file__).parent.glob('*.out'):
        script_file = expected_output_file.with_suffix('.py')
        if script_file.is_file:
            res.append((script_file, expected_output_file))
    return res


# fmt: off
def sanitize(output):
    """Sanitize the script output, before comparing."""
    replacements = [
        (r'\d{4}-\d{2}-\d{2}', 'DATE-STAMP'),
        (r'\d{1,2}:\d{2}:\d{2}', 'TIME-STAMP'),
        (r'(?<=[\s\d]{5}[\s\d.e+-]{9}[\s\d.e+-]{12}([\s\d.e+-]{11}){3})[\s\d]{6}\n', "\n"),
        (r'(?<=[\s\d]{5}[\s\d.e+-]{9}[\s\d.e+-]{12}([\s\d.e+-]{11}){1}(        n/a){2})[\s\d]{6}\n', "\n"),
    ]
    for (rx, replacement) in replacements:
        output = re.sub(rx, replacement, output)
    return output
# fmt: on


@contextmanager
def protect(*files):
    """Protect the given files from modification."""
    with tempfile.TemporaryDirectory() as tmpdir:
        for file in files:
            tmpfile = Path(tmpdir) / file.name
            shutil.copyfile(file, tmpfile)
        yield
        for file in files:
            tmpfile = Path(tmpdir) / file.name
            shutil.copyfile(tmpfile, file)


@pytest.mark.parametrize("script_file,expected_output_file", get_examples())
def test_example(script_file, expected_output_file):
    """Test that running the `script_file` generates the expected output."""
    print(f"Checking {script_file}")
    root = Path(__file__).parent
    with protect(root / 'tls_state_to_state.dump'):
        completed = subprocess.run(
            [PYTHON, script_file],
            stdout=subprocess.PIPE,
            stderr=subprocess.STDOUT,
            encoding='utf8',
            check=True,
        )
    output = sanitize(completed.stdout)
    expected_output = sanitize(
        Path(expected_output_file).read_text(encoding='utf8')
    )
    assert output == expected_output


==> examples/tls_state_to_state.py <==
#!/usr/bin/env python
"""Example script for the optimization of a simple state-to-state
transition in a two-level system"""
import krotov
import qutip
import numpy as np


# First, we define the physical system (a simple TLS)

def hamiltonian(omega=1.0, ampl0=0.2):
    """Two-level-system Hamiltonian

    Args:
        omega (float): energy separation of the qubit levels
        ampl0 (float): constant amplitude of the driving field
    """
    H0 = -0.5 * omega * qutip.operators.sigmaz()
    H1 = qutip.operators.sigmax()

    def guess_control(t, args):
        return ampl0 * krotov.shapes.flattop(
            t, t_start=0, t_stop=5, t_rise=0.3, func="blackman"
        )

    return [H0, [H1, guess_control]]


H = hamiltonian()
tlist = np.linspace(0, 5, 500)


# Second, we define the control objective: a state-to-state
# transition from the |0⟩ eigenstate to the |1⟩ eigenstate

objectives = [
    krotov.Objective(
        initial_state=qutip.ket("0"), target=qutip.ket("1"), H=H
    )
]


# The magnitude of the pulse updates at each point in time are
# determined by the Krotov step size lambda_a and the
# time-dependent update shape (in [0, 1])
def S(t):
    """Shape function for the field update"""
    return krotov.shapes.flattop(
        t, t_start=0, t_stop=5, t_rise=0.3, func="blackman"
    )


# set required parameters for H[1][1] (the guess_control)
pulse_options = {H[1][1]: dict(lambda_a=5, update_shape=S)}


# Before performing the optimization, it is usually a good idea
# to observe the system dynamics under the guess pulse. The
# mesolve method of the objective delegates to QuTiP's mesolve,
# and can calculate the expectation values of the projectors
# onto the |0⟩ and |1⟩ states, i.e., the population.

proj0, proj1 = (qutip.ket2dm(qutip.ket(l)) for l in ("0", "1"))
e_ops = [proj0, proj1]
guess_dynamics = objectives[0].mesolve(tlist, e_ops=e_ops)

# the resulting expectations values are in guess_dynamics.expect.
# The final-time populations are:

print(
    "guess final time population in |0⟩, |1⟩: %.3f, %.3f\n"
    % tuple([guess_dynamics.expect[l][-1] for l in (0, 1)])
)


# Now, we perform the actual optimization

opt_result = krotov.optimize_pulses(
    objectives,
    pulse_options=pulse_options,
    tlist=tlist,
    propagator=krotov.propagators.expm,
    chi_constructor=krotov.functionals.chis_ss,
    info_hook=krotov.info_hooks.print_table(
        J_T=krotov.functionals.J_T_ss
    ),
    check_convergence=krotov.convergence.Or(
        krotov.convergence.value_below('1e-3', name='J_T'),
        krotov.convergence.check_monotonic_error,
    ),
    store_all_pulses=True,
)

print("\n", opt_result, sep='')


# We can observe the population dynamics under the optimized
# control

opt_dynamics = opt_result.optimized_objectives[0].mesolve(
    tlist, e_ops=[proj0, proj1]
)

print(
    "\noptimized final time population in |0⟩, |1⟩: %.3f, %.3f"
    % (opt_dynamics.expect[0][-1], opt_dynamics.expect[1][-1])
)
#################################################################
import os

outfile = os.path.splitext(os.path.abspath(__file__))[0] + '.dump'
opt_result.dump(outfile)
# vim: set textwidth=65: (SciPost formatting)

